Investigating the optimality of ancilla-assisted linear optical Bell measurements

In the last decade Grice and Ewert and van Loock found linear optical networks achieving near-unit efficiency unambiguous Bell state discrimination, when fed with increasingly complex ancillary states. However, except for the vacuum ancilla case, the optimality of these schemes is unknown. Here, the optimality of these networks is investigated through analytical and numerical means. We show an analytical upper bound to the success probability for interferometers that preserve the polarization of the input photons, saturated by both Grice's and Evert-van Loock's strategies. Furthermore, such an upper bound links the complexity of their ancilla states with the scaling of their performance. We also show a computer-aided approach to the optimization of such measurement schemes for generic interferometers, by simulating an optical network supplied with various kinds of ancillary input states. We numerically confirms the optimality of known small schemes. We use both methods to investigate other ancilla states, some of them never studied before.

==> anc/README <==
TESTED WITH:
Python 2.7.13
Numpy 1.14.1
Scipy 1.0.0
Theano 1.0.1
Sympy 1.1.1
Dill 0.2.7.1

They can be installed by:
python -m pip install numpy scipy sympy theano dill

The program is run with "python main.py".
See the content of main.py for configurable options.



Copyright © 2018 Andrea Olivo, INRIA, andrea.olivo@inria.fr and 
Copyright © 2018 Frédéric Grosshans, CNRS, frederic.grosshans@u-psud.fr 

All Rights Reserved. You may use and modify this code for academic purposes.
We are planning to make it a bit more usable and release it under an open source license.
Citation to the parent arXiv paper are appreciated, but not compulsory.

If you have a comment, find this useful, and/or need some help,
please do not hesitate to contact us!



==> anc/genfock.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-

"""
Copyright © 2018 Andrea Olivo, INRIA, andrea.olivo@inria.fr and 
Copyright © 2018 Frédéric Grosshans, CNRS, frederic.grosshans@u-psud.fr 

All Rights Reserved. You may use and modify this code for academic purposes.
We are planning to make it a bit more usable and release it under an open source license.
Citation to the parent arXiv paper are appreciated, but not compulsory.

If you have a comment, find this useful, and/or need some help,
please do not hesitate to contact us!
"""

from __future__ import print_function, division

from sympy.utilities.iterables import multiset_permutations

# -----------------------------------------------------
# generation of indipendent output states
# -----------------------------------------------------

def partitions_tuple(k):
    if k == 0:
        yield ()
        return

    for p in partitions_tuple(k-1):
        yield p + (1,)
        if p and (len(p) < 2 or p[-2] > p[-1]):
            yield p[:-1] + (p[-1] + 1,)

def indip_fock(n,k):
    """ This generates the partitions of k with length <= n
        In other words, it generates the unique (up to permutations
        of the output modes) fock states """

    for tup in partitions_tuple(k):
        l = len(tup)
        if l <= n:
            yield tup + (0,)*(n-l)

def permutate(lst):
    for perm in multiset_permutations(lst):
        yield tuple(perm)

# --------------------------------------------------------
# GENERATE COLUMN SWAPS
# --------------------------------------------------------

def gen_columns(lst):
    gen = permutate(lst)
    used = set([0])
    base = tuple(x for x in lst if x not in used and (used.add(x) or True))

    for perm in gen:
        tup = ()
        for i in base:
            tup += tuple(j for j,x in enumerate(perm) if x == i)
        yield tup

def gen_fock(n,k):
    for infock in indip_fock(n,k):
        for fock in permutate(infock):
            yield fock


==> anc/lessops.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-

"""
Copyright © 2018 Andrea Olivo, INRIA, andrea.olivo@inria.fr and 
Copyright © 2018 Frédéric Grosshans, CNRS, frederic.grosshans@u-psud.fr 

All Rights Reserved. You may use and modify this code for academic purposes.
We are planning to make it a bit more usable and release it under an open source license.
Citation to the parent arXiv paper are appreciated, but not compulsory.

If you have a comment, find this useful, and/or need some help,
please do not hesitate to contact us!
"""

from __future__ import print_function, division

import sympy as sy
from collections import defaultdict

def lessops(expr):
    """Tries to reduce the number of operation (expr.count_ops()) by compacting
    the formula tree using a basic greedy algorithm.
    It is really crude :
     - expr.factor(deep=True) should probably be applied first
     - doesn't take rationals into account
    """

    if expr.is_Atom: return expr #To stop the recursion
    elif expr.is_Add:
        #factors all terms appearing twice or more, starting with the most common
        m=2
        oldkm=None
        while m>1:
            cdict=defaultdict(int)
            csdict=defaultdict(int)
            for mon in expr.as_coeff_add()[1]:
                mcm=mon.as_coeff_mul()
                for c in mcm[1]:
                    d=c.args[0] if (c.is_Pow and c.args[1].is_Integer) else c
                    cdict[d]+=1
                if mcm[0]!=1 and mcm[0]!=-1 and mcm[0].is_Integer: csdict[abs(mcm[0])]+=1
            km,m=None,0
            for k,v in cdict.items():
                if v>m : km,m=k,v
            cstcol=False
            for k,v in csdict.items():
                if v>m : km,m,cstcol=k,v,True
            assert km!=oldkm or m<2, 'Looping infinitely over collecting {}'.format(km)
            if cstcol :
                with sy.evaluate(False):
                    expr=sy.collect_const(expr,km)

            elif m>1 :
                expd=expr.collect(km,evaluate=False)
                expr=(sy.Mul(km,sy.Add(*((xn/km*val) for xn,val in expd.items() if xn!=1)))
                      +(0 if 1 not in expd else expd[1]))
            oldkm=km
    return expr.func(*(lessops(lmnt) for lmnt in expr.args),evaluate=False)


==> anc/main.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-

"""
Copyright © 2018 Andrea Olivo, INRIA, andrea.olivo@inria.fr and 
Copyright © 2018 Frédéric Grosshans, CNRS, frederic.grosshans@u-psud.fr 

All Rights Reserved. You may use and modify this code for academic purposes.
We are planning to make it a bit more usable and release it under an open source license.
Citation to the parent arXiv paper are appreciated, but not compulsory.

If you have a comment, find this useful, and/or need some help,
please do not hesitate to contact us!
"""

from __future__ import print_function, division

import numpy as np
from scipy.optimize import minimize
from scipy.linalg import expm

from datetime import datetime
import sys, os
import dill     # version 0.2.7.1

import symgen   # symbolic part of the program

n = 6      # total number of modes
k = 2+2    # total number of photons (has to be consistent with the ancilla)

"""
Here's a list of ancillary states. Keep only one uncommented at a time.
Available modes start from index 4; e.g. a4*a5 means two single photons
in the first two ancillary modes.

Other ancillae may be used, but they have to be normalized, and a bosonic
correction factor 1/(prod_i [sqrt(k_i!)] ) has to be applied for modes with
more than one photon in it.
"""

#anc= '(1/sqrt(2))*a4*a4'
#anc = 'a4'
anc = 'a4*a5'
#anc = 'a4*a5*a6'
#anc = 'a4*a5*a6*a7'
#anc = 'a4*a5*a6*a7*a8*a9'
#anc = '(1/sqrt(2))*(a4*a6 + a5*a7)'
#anc = '(1/sqrt(3))*(a5*a6 + a4*a7 + a4*a6)'
#anc = '(1/2)*(a4*a6 + a5*a7)*(a8*a10*a12*a14 + a9*a11*a13*a15)'
#anc = '(1/sqrt(2))*(a4*a6*a8*a10 + a5*a7*a9*a11)'
#anc = '(1/sqrt(3))*(a4*a7*a9 + a5*a6*a9 + a5*a7*a8)'
#anc = 1    # (that's vacuum ancilla)

SaveData = True      # saves optimization results in folder ./results/
PrintData = False    # debug optimization iterations and print optimal U
repetitions = 1000   # how many sequential optimizations to do
def_zero = 1e-10     # threshold for numerical "zero"

# -----------------------------
# DEFINE USEFUL TOOLS
# -----------------------------

def randA():            # standard normal random complex matrix
    return np.random.randn(2*n**2).view('complex').reshape(n,n)

def randU():            # random (uniformly distributed) unitary
    U, R = np.linalg.qr(randA())
    return U

def rand2U(eps=1):      # random unitary "close" to identity
    A = randA()
    A = A.dot(A.T.conj())
    return expm(1j*A*eps)

def flatten(U):
    return U.reshape(n*n).view('float')

def rebuild(U_flat):
    return U_flat.view('complex').reshape(n,n)

def BraunMann_create():
    return np.array([[1 ,0 ,1j,0 ],
            [0 ,1 ,0 ,1j],
            [1j,0 ,1 ,0 ],
            [0 ,1j,0 ,1 ]])*(1/np.sqrt(2))

def identity_create():
    return np.identity(n, dtype='complex')

def find_useless_outputs(fock_list):
    index_list = []
    for idx,fock in enumerate(fock_list):
        if k in fock:     # excludes events with k photons in one mode
            index_list.append(idx)
    return index_list


# -----------------------------
# TOOLS FOR OUTPUT ANALYSIS
# -----------------------------

def phase_fix(U):
    """
    Fix phase of a non-zero imag value per column:
    it corresponds to fixing the output phase
    """

    C = identity_create()
    for i in range(n):
        C[i,i] = np.e**(-1j*np.angle(U[i,i]))
    return U.dot(C)

def blackbox(P,list_fock):
    """
    Lists all the probabilities for all outputs and all Bell inputs.
    """

    print('\n')
    for idx,fock in enumerate(list_fock):
        print( fock, P[idx,:] )

def prob_disc(P,zero=def_zero):
    """
    Returns the exact discrimination probability.
    It select the probability of an output event only if it is
    nonzero for just one of the Bell states, then sums all of them.
    """

    succ_prob_lst = [ [] for x in range(P.shape[1]) ]

    for j in range(P.shape[0]):
        curr_fock = []
        for i in range(P.shape[1]):
            if P[j,i] > zero:
                curr_fock.append(P[j,i])
                k = i
        if len(curr_fock)==1:
            succ_prob_lst[k].append(curr_fock[-1])
    sum_list = [sum(i) for i in succ_prob_lst]
    return np.array(sum_list), 0.25*sum(sum_list)

# -----------------------------
# THE FIGURE OF MERIT AND UNITARITY CONSTRAINTS
# -----------------------------

thr = 5        # artificial bound, keep total probability <5

def fom_disc(P):
    """
    The figure of merit. An artificial sign inversion of the fom after a threshold
    is added in order to improve successful convergence rate of SLSQP.
    """
    
    f_u = P.sum() - 2*P.max(1).sum()
    return np.abs(f_u + thr) - thr

def fom_grad(P,gradP):
    """
    Returns the gradient of fom_disc with respect to the entries of U (chain rule).
    """

    gradF = (P >= (P.max(1)[:,None])).view(np.int8)*1.
#   gradF /= gradF.sum(1)[:,None]    # gradient normalization (switched off)

    diff_part = np.zeros_like(gradP[:,:,0])
    for i in range(P.shape[1]):
        diff_part += gradP[:,:,i] * (1 - 2*gradF[:,i])

    sgn_f = np.sign(P.sum() - 2*P.max(1).sum() + thr)

    return diff_part.sum(1).view('float') * sgn_f

def unitarity_cons(U_flat):
    """
    Returns n^2 real constraints for unitarity, in cons_vec = 0.
    """
    
    U = rebuild(U_flat)
    cons_vec = np.zeros(n**2)
    for i in range(n):        # n sqmod of all the rows
        cons_vec[i] = (U_flat[2*n*i:2*n*(i+1)]**2).sum() - 1
    k = n
    for i in range(n):        # 2(n choose 2) orthogonal rows constraints
        for j in range(i+1,n):
            cons_vec[k:k+2] = np.vdot(U[i,:],U[j,:])[None].view('float')
            k += 2
    return cons_vec

def unitarity_jac(U_flat):
    jac_matrix = np.zeros((n**2, 2*n**2))

    for i in range(n):
        jac_matrix[i,i*2*n:(i+1)*2*n] = 2*U_flat[i*2*n:(i+1)*2*n]
    k = n
    for i in range(n):
        for j in range(i+1,n):
            jac_matrix[k,i*2*n:(i+1)*2*n] = U_flat[j*2*n:(j+1)*2*n]
            jac_matrix[k,j*2*n:(j+1)*2*n] = U_flat[i*2*n:(i+1)*2*n]
            k += 1

            jac_matrix[k,i*2*n:(i+1)*2*n:2] = U_flat[1+(j*2*n):(j+1)*2*n:2]
            jac_matrix[k,j*2*n:(j+1)*2*n:2] = -U_flat[1+(i*2*n):(i+1)*2*n:2]

            jac_matrix[k,1+(i*2*n):(i+1)*2*n:2] = -U_flat[j*2*n:(j+1)*2*n:2]
            jac_matrix[k,1+(j*2*n):(j+1)*2*n:2] = U_flat[i*2*n:(i+1)*2*n:2]
            k += 1
    return jac_matrix

# -----------------------------
# THE MINIMIZATION ROUTINE AND WRAPPERS
# -----------------------------

def scimin_actual(functions, U_0 = 'random' ):
    """
    Minimize the figure of merit "fom_disc(P)" over the Unitary space.
    It uses the Jacobian of the figure of merit and the unitarity constraints.
    """

    fock_list, f_prob_vec, f_grad_M = functions

    def prob(U_flat):
        return fom_disc( f_prob_vec(U_flat.view('complex')) )

    def grad(U_flat):
        return fom_grad( f_prob_vec(U_flat.view('complex')) ,
                           f_grad_M(U_flat.view('complex')) )

    cons = ({'type':'eq','fun': unitarity_cons, 'jac': unitarity_jac})

    bnds = [(-1.1,1.1) for x in range(2*n**2)]

    def progress(x):
        if PrintData:
            prb, cns = prob(x), np.abs(unitarity_cons(x)).sum()
            print("iteration:", prb, cns)

    U_0 = flatten(randU()) if U_0 == 'random' else flatten(U_0)

    res = minimize( prob, U_0, bounds=bnds, constraints=cons,
                    jac=grad, callback=progress, 
                    options={'disp':True,'maxiter':400,'ftol':def_zero} )

    return res

def data_print(functions,U):
    fock_list, f_prob_vec, f_grad_M = functions
    U_flat = flatten(U)
    P = f_prob_vec(U_flat.view('complex'))

    if PrintData:
        print("\n",U,"\n")
        print('Constraints values on result:\n',
                np.abs(unitarity_cons(U_flat)).sum())
        blackbox(P,fock_list)

    print("\n Discrimination probability (zero={}):\n {}".format(def_zero,prob_disc(P)))

def data_save(functions,U,n,k,anc):
    """
    Saves each optimized point in a retrievable file, in ./results/, in a
    folder with a proper name depending on the ancillary state and the number
    of modes. It saves the probability, the unitary, the ancilla and n,k .
    """
    
    def join(path1,path2):    # search saved data in same path as this script
        return os.path.join(path1, path2)

    if anc==1: anc_name = 'vacuum'
    else:                     # sanitize division and product in filename
        anc_name = (anc.replace('/',u'\xF7').replace('*',u'\xB7')).encode('utf-8')

    prob = ( prob_disc(functions[1](U.reshape(n**2))) +
                    (np.abs(unitarity_cons(flatten(U))).sum(),) )

    directory = join(sys.path[0],'results/{}_Modes_{}_ancilla'.format(n,anc_name))
    now = datetime.now().strftime("%Y-%m-%d_%H:%M:%S:%f")
    filename = join(directory,(now + '.opt'))

    if not os.path.isdir(os.path.dirname(filename)):
        os.makedirs(os.path.dirname(filename))
    with open( filename,'wb' ) as savefile:
        dill.dump( [prob,U,(n,k,anc)] , savefile)

    print('\n Optimization saved in ' + filename )

def test(functions, U):
    """
    For testing matrices without optimization.
    """
    
    fock_list, f_prob_vec, f_grad_M = functions
    U_lin = U.reshape(n**2)
    P = f_prob_vec(U_lin)
    blackbox( P,fock_list )
    print(prob_disc(P))

# ---------------------
# MAIN EXECUTION
# ---------------------

if __name__ == '__main__':

    # aestetic tweaks
    np.set_printoptions(suppress=True, linewidth=1000, precision=7, threshold=np.inf,
                     formatter={'float': lambda x: "{:0.7f}".format(x).replace('0','_')})

    # loads the corresponding compiled functions from symgen
    functions = symgen.init_bell(n,k,anc)

    for i in range(repetitions):
        res = scimin_actual(functions)

        data_print(functions, rebuild(res.x))
        if SaveData: data_save(functions, rebuild(res.x), n, k, anc)


==> anc/symgen.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-

"""
Copyright © 2018 Andrea Olivo, INRIA, andrea.olivo@inria.fr and 
Copyright © 2018 Frédéric Grosshans, CNRS, frederic.grosshans@u-psud.fr 

All Rights Reserved. You may use and modify this code for academic purposes.
We are planning to make it a bit more usable and release it under an open source license.
Citation to the parent arXiv paper are appreciated, but not compulsory.

If you have a comment, find this useful, and/or need some help,
please do not hesitate to contact us!
"""

from __future__ import print_function, division

import sympy as sy   # version 1.1.1
import theano        # version 1.0.1
from sympy.printing.theanocode import theano_function
from theano.misc import pkl_utils as theano_pkl

import numpy as np
import os, sys, dill

from lessops import lessops
import genfock

"""
Optimizations of Theano's C compilation time. Choose 'o2' rather than 'o1' to
improve the algorithm speed by about 20% at the expense of longer startup time
and more memory usage.
"""
theano.config.gpu.cxxflags = '-O3 -ffast-math -ftree-loop-distribution -funroll-loops -ftracer'
theano.config.optimizer = 'o2'
theano.config.cycle_detection = 'fast'
theano.config.allow_gc = False

UseSavedFiles = True
SaveLambda = False       # should be set to False, due to memory leaks
debug = True             # prints some info messages for each stage

def get_sym_data(n,k,anc):
    """
    Generates the symbolic version of permut(k) independent output events probabilities
    and their gradient, for the first Bell state.
    """
    
    u = sy.symbols('u[0:%d]' % (n*k))      # 1D tuple of complex matrix entries
    a = sy.symbols('a0:%d' % n)            # input modes "vector"
    c = sy.symbols('c0:%d' % k)            # output modes "vector"

    c_out = sy.Matrix(n,k, u)*sy.Matrix(c)

    in_state = (1/sy.sqrt(2))*(a[0]*a[2] + a[1]*a[3])*sy.sympify(anc)
    out_state = in_state.subs( { a[i]:c_out[i] for i in range(n) } )

    fock_indip = list(genfock.indip_fock(n,k))    # returns fixed ordering of outputs
    numout = len(fock_indip)

    # start generation of coefficients
    if debug: print('start generation of symbolic probabilities')

    expanded = out_state.expand(evaluate=False)
    if debug: print('expanded output')

    clist = (sy.Mul( *(c[i]**k for i,k in enumerate(fock[:k])) ) for fock in fock_indip)

    out_list = [lessops(expanded.coeff(cfock).together()) for cfock in clist]

    # calculate the normalization factors for Fock states
    normal = [sy.prod([sy.factorial(i) for i in fock]) for fock in fock_indip]

    # contructor for probability list
    prob_vec = [sy.Abs(sy.sqrt(normal[i])*out_list[i],evaluate=False)**2 for i in range(numout)]

    # start generation of gradients
    if debug: print('start generation of symbolic gradients\n')

    grad_M = [ [out_list[i].diff(u_i) for u_i in u] for i in range(numout)]
    grad_M = [ x+[2*normal[i]*out_list[i]] for i,x in enumerate(grad_M) ]

    return fock_indip, prob_vec, grad_M

def C_compile(fock_indip, prob_vec, grad_M):
    """
    Compiles the functions with Theano to a fast C version. It is cached in ~/.theano/
    """
    
    u = sy.symbols('u[0:%d]' % (len(grad_M[0])-1))
    dims,types = {i:2 for i in u},{i:'complex128' for i in u}

    f_prob_vec = [theano_function(u,[prob],dims=dims,
                  dtypes=types,on_unused_input='ignore') for prob in prob_vec]
    if debug: print('done compilation of probabilities')

    for i,grad in enumerate(grad_M):    # hack to solve sympy bug
        for j,x in enumerate(grad):
            if x == 0:
                grad_M[i][j] = sy.Mul(u[0],0,evaluate=False)
    
    f_grad_M = [theano_function(u,grad,dims=dims,
                dtypes=types,on_unused_input='ignore') for grad in grad_M]
    if debug: print('done compilation of gradients\n')

    return fock_indip, f_prob_vec, f_grad_M

def extender(functions, n, k):
    """
    The extender takes the compiled functions for one Bell state and for the minimal
    number of independent outputs (the permutations of k) and wraps them to a version
    returning all the outputs for all the Bell states. It involves a lot of permutations
    of the input U, and is a fast (but memory-unfriendly) approach.
    """

    fock_indip, f_prob_vec, f_grad_M = functions

    for f in f_prob_vec: f.trust_input=True
    for f in f_grad_M: f.trust_input=True

    fock_list = [x for fock in fock_indip for x in genfock.permutate(fock)]
    fock_perm = [np.array(list(genfock.gen_columns(fock))).T for fock in fock_indip]
    fock_len = [x.shape[1] for x in fock_perm]

    dummy = np.zeros((n,k,max(fock_len),4),'complex')
    final_prob = np.zeros((len(fock_list),4))
    bellswap = np.array([ list(range(n)) for i in range(4) ])
    bellswap[2,:2], bellswap[3,:2] = [1,0], [1,0]

    def permut(U,indip_perm):
        l = indip_perm.shape
        dummy[:,:l[0],:l[1],:] = U.reshape(n,n)[bellswap,:].transpose(1,2,0)[:,indip_perm]
        dummy[1,:,:,1] *= -1
        dummy[1,:,:,3] *= -1
        return dummy[:,:,:l[1],:].reshape(n*k,l[1],4)

    dummy_grad = np.zeros((n,n,max(fock_len),4),'complex')
    final_grad = np.zeros((n*n,len(fock_list),4),'complex')
    rng = np.arange(max(fock_len))[None]

    def swapgrad_bell(U,i):
        if i==1:
            U[k:2*k] *= -1
        elif i==2:
            U[0:k], U[k:2*k] = U[k:2*k], U[0:k].copy()
        elif i==3:
            U[0:k], U[k:2*k] = -U[k:2*k], U[0:k].copy()

    def permutgrad(grad_arr,indip_perm):
        dummy_grad[:] *= 0
        l = indip_perm.shape
        for bell in range(4): swapgrad_bell(grad_arr[:,:,bell],bell)
        dummy_grad[:,indip_perm,rng[:,:l[1]],:] = grad_arr.reshape(n,k,l[1],4)[:,:l[0],:,:]
        return dummy_grad[:,:,:l[1],:].reshape(n*n,l[1],4)

    def f_prob_vec_arr(U):
        j = 0
        for indip,f_prob in enumerate(f_prob_vec):
            t = fock_len[indip]
            final_prob[j:j+t,:] = f_prob(*permut(U,fock_perm[indip]))
            j += t
        return final_prob

    def f_grad_M_arr(U):
        j = 0
        for indip,f_grad in enumerate(f_grad_M):
            t = fock_len[indip]
            grad_arr = np.array(f_grad(*permut(U,fock_perm[indip])))
            grad_arr[:-1] = grad_arr[:-1].conj() * grad_arr[-1]
            final_grad[:,j:j+t,:] = permutgrad(grad_arr[:-1],fock_perm[indip])
            j += t
        return final_grad

    return fock_list, f_prob_vec_arr, f_grad_M_arr

def init_bell(n,k, anc = 1):
    """
    Main routine. It loads the symbolic part if already present, and pass it to the
    extender in order to compile it on the fly (or load the compiled function if saved,
    but that is disabled right now).
    """

    sys.setrecursionlimit(50000)

    def join(file):    # search saved data in same path as this script
        return os.path.join(sys.path[0], file)

    if anc==1: anc_name = 'vacuum'
    else:              # sanitize division and product in filename
        anc_name = (anc.replace('/',u'\xF7').replace('*',u'\xB7')).encode('utf-8')

    if UseSavedFiles:
        try:
            if not SaveLambda: raise IOError
            lamfile = join( 'sym_data/{}_Modes_{}_ancilla.lam'.format(n,anc_name) )
            with open(lamfile,'rb') as datafile:
                print('importing {} saved file...\n'.format(lamfile))
                lam_data = theano_pkl.load( datafile )

        except IOError:
            try:
                symfile = join( 'sym_data/{}_Modes_{}_ancilla.sym'.format(n,anc_name) )
                with open(symfile,'rb') as datafile:
                    print('importing {} saved file...'.format(symfile))
                    with sy.evaluate(False): sym_data = dill.load( datafile )

            except IOError:
                print("Generating {}...".format(symfile))
                sym_data = get_sym_data(n,k,anc)
                if not os.path.isdir(os.path.dirname(symfile)):
                    os.makedirs(os.path.dirname(symfile))
                with open(symfile,'wb') as datafile:
                    dill.dump(sym_data, datafile)

            print("Generating numerical functions...")
            lam_data = C_compile(*sym_data)
            if SaveLambda:
                print("Generating {}...".format(lamfile))
                if not os.path.isdir(os.path.dirname(lamfile)):
                        os.makedirs(os.path.dirname(lamfile))
                with open(lamfile,'wb') as datafile:
                    theano_pkl.dump(lam_data, datafile)

    else:
        print("Generating symbolic coefficients for n = {}, anc = {}...".format(n,anc_name))
        sym_data = get_sym_data(n,k,anc)
        print("Generating numerical functions...")
        lam_data = C_compile(*sym_data)

    return extender(lam_data,n,k)

